Phenomenology of the Higgs sector from Reduction of Couplings in the Type-II 2HDM

The idea of reduction of couplings provides a systematic procedure to search for relations among seemingly unrelated parameters of a renormalizable theory. As a consequence, such reduced theories exhibit more constrained parameter spaces. Motivated by this, in this work we perform a precise phenomenological analysis of the Higgs sector of a version of the Type-II 2HDM on which the idea of reduction of couplings has been applied. We compute Higgs boson masses and decay widths and confront them with current experimental measurements. Compared to the previous study, apart from the inclusion of actual experimental constraints on production and decay rates of Higgs bosons, we also include all model parameters in the RGE running as well as one- and two-loop threshold corrections and two-loop RGE running from the high scale. Furthermore, Higgs boson masses are now computed at the one-loop level. Top quark mass, which is an important prediction of the reduction framework, is now evaluated including previously missing sub-leading one-loop contributions, with an addition of up to four-loop pure-QCD corrections.

==> anc/THDMIIRoC/FlexibleSUSY.m.in <==
FSModelName = "@CLASSNAME@";
FSEigenstates = SARAH`EWSB;
FSDefaultSARAHModel = "THDM-II";

OnlyLowEnergyFlexibleSUSY = False;

(* input parameters *)
MINPAR = {
    {1, TanBeta},
    {2, mAIN},
    {3, ptIN},
    {4, p1IN},
    {5, p2IN},
    {6, p3IN},
    {7, p4IN},
    {8, p5IN},
    {9, p6IN},
    {10, p7IN},
    {11, qtIN},
    {12, q1IN},
    {13, q2IN},
    {14, q3IN},
    {15, q4IN},
    {16, q5IN},
    {17, q6IN},
    {18, q7IN},
    {19, rtIN},
    {20, r1IN},
    {21, r2IN},
    {22, r3IN},
    {23, r4IN},
    {24, r5IN},
    {25, r6IN},
    {26, r7IN}
};

EXTPAR = {
    {0, Qin},
    {1, Qout}
};

EWSBOutputParameters = {M112, M222};

HighScaleFirstGuess = Qin;
HighScale = Qin;
HighScaleInput = {
    {Yu[3,3], -(ptIN*g3 + qtIN*g2 + rtIN*GUTNormalization[g1]*g1)},
    {Lambda1, 1/2*(p1IN*g3^2 + q1IN*g2^2 + r1IN*(GUTNormalization[g1]*g1)^2)},
    {Lambda2, 1/2*(p2IN*g3^2 + q2IN*g2^2 + r2IN*(GUTNormalization[g1]*g1)^2)},
    {Lambda3, p3IN*g3^2 + q3IN*g2^2 + r3IN*(GUTNormalization[g1]*g1)^2},
    {Lambda4, p4IN*g3^2 + q4IN*g2^2 + r4IN*(GUTNormalization[g1]*g1)^2},
    {Lambda5, p5IN*g3^2 + q5IN*g2^2 + r5IN*(GUTNormalization[g1]*g1)^2},
    {Lambda6, p6IN*g3^2 + q6IN*g2^2 + r6IN*(GUTNormalization[g1]*g1)^2},
    {Lambda7, p7IN*g3^2 + q7IN*g2^2 + r7IN*(GUTNormalization[g1]*g1)^2}
};

SUSYScaleFirstGuess = Qout;
SUSYScale = Qout;
SUSYScaleInput = {
    {M122, (Lambda6*v1^2)/2 + Lambda5*v1*v2 + (Lambda7*v2^2)/2 + (mAIN^2*v1*v2)/(v1^2 + v2^2)}
};

LowScaleFirstGuess = LowEnergyConstant[MZ];
LowScale = LowEnergyConstant[MZ];
LowScaleInput = {
   {v1, 2 MZMSbar / Sqrt[GUTNormalization[g1]^2 g1^2 + g2^2] Cos[ArcTan[TanBeta]]},
   {v2, 2 MZMSbar / Sqrt[GUTNormalization[g1]^2 g1^2 + g2^2] Sin[ArcTan[TanBeta]]},
(*
The sign below can be checked by running
<< SARAH`
SARAH`SARAH[InputDirectories] = { "sarah" };
Start["THDM-II"];
MassMatrix[Fu]
*)
   {Yu[1,1],  -Sqrt[2] upQuarksDRbar[1,1] / v2},
   {Yu[2,2],  -Sqrt[2] upQuarksDRbar[2,2] / v2},
   {Yd, Automatic},
   {Ye, Automatic}
};

InitialGuessAtLowScale = {
   {v1, LowEnergyConstant[vev] Cos[ArcTan[TanBeta]]},
   {v2, LowEnergyConstant[vev] Sin[ArcTan[TanBeta]]},
   {Yu, Automatic},
   {Yd, Automatic},
   {Ye, Automatic}
};

DefaultPoleMassPrecision = MediumPrecision;
HighPoleMassPrecision    = {hh, Ah, Hm};
MediumPoleMassPrecision  = {};
LowPoleMassPrecision     = {};

FSCalculateDecays = True;
FSDecayParticles = {hh, Ah};



==> anc/THDMIIRoC/LesHouches.in.THDMIIRoC <==
BLOCK MODSEL
   12   125

BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   0
   4   4
   5   1
   6   2
   7   2
   8   0
   9   0
   10   0
   11   0
   12   0
   13   3
   14    9.999999999999999e-12
   15   0
   16   0
   17   0
   18   0
   19   0
   20   0
   21   0
   22   0
   23   1
   25   0
   26   0
   27   0
   28   0
   29   0
   30   0
   31   1
   32   2

BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.2

BLOCK SMINPUTS
   1    127.934
   2    1.1663787e-05
   3    0.1176
   4    91.1876
   5    4.2
   6    173.3
   7    1.777
   8    0
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27

BLOCK MINPAR
   1    1.85
   2   1000
   3   0.471405
   4   -0.747525
   5   -1.16169
   6   -0.969514
   7   0.0
   8   0.0
   9   0.0
   10   0.0
   11   -0.119492
   12   2.73834
   13   3.77176
   14   3.34711
   15   0.0
   16   0.0
   17   0.0
   18   0.0
   19   1.22814
   20   5.85514
   21   -4.10998
   22   6.09427
   23   -7.86293
   24   0.0
   25   0.0
   26   0.0

BLOCK EXTPAR
   0    10000000
   1   125

BLOCK FLEXIBLEDECAY
   0   1
   1    1e-05
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
   8   1
   9   1


